The Curious Case of ASASSN-20hx: A Slowly-Evolving, UV and X-ray Luminous, Ambiguous Nuclear Transient

We present observations of ASASSN-20hx, a nearby ambiguous nuclear transient (ANT) discovered in NGC 6297 by the All-Sky Automated Survey for Supernovae (ASAS-SN). We observed ASASSN-20hx from $-$30 to 275 days relative to peak UV/optical emission using high-cadence, multi-wavelength spectroscopy and photometry. From Transiting Exoplanet Survey Satellite (TESS) data, we determine that the ANT began to brighten on 2020 June 22.8 with a linear rise in flux for at least the first week. ASASSN-20hx peaked in the UV/optical 30 days later on 2020 July 22.8 (MJD = 59052.8) at a bolometric luminosity of $L = (3.15 \pm 0.04) \times 10^{43}$ erg s$^{-1}$. The subsequent decline is slower than any TDE observed to date and consistent with many other ANTs. Compared to an archival X-ray detection, the X-ray luminosity of ASASSN-20hx increased by an order of magnitude to $L_{x} \sim 1.5 \times 10^{42}$ erg s$^{-1}$ and then slowly declined over time. The X-ray emission is well-fit by a power law with a photon index of $\Gamma \sim 2.3 - 2.6$. Both the optical and near infrared spectra of ASASSN-20hx lack emission lines, unusual for any known class of nuclear transient. While ASASSN-20hx has some characteristics seen in both tidal disruption events (TDEs) and active galactic nuclei (AGNs), it cannot be definitively classified with current data.

==> anc/ASASSN-20hx_optical_photometry.txt <==
# MJD   MJD_up   MJD_dw   Filter   Mag   Mag_e
59049.8537   0.7503   0.7087   UVW2   15.72   0.03
59052.4132   0.6478   1.0602   UVW2   15.72   0.02
59054.5210   0.0000   0.0000   UVW2   15.77   0.04
59056.9170   0.0000   0.0000   UVW2   15.80   0.04
59060.5728   0.6002   0.6728   UVW2   15.77   0.03
59063.1550   0.0000   0.0000   UVW2   15.92   0.04
59066.1985   1.1375   0.8565   UVW2   15.81   0.03
59070.2419   0.9461   0.9119   UVW2   15.73   0.03
59077.5760   0.0000   0.0000   UVW2   15.77   0.04
59079.6330   0.0000   0.0000   UVW2   15.80   0.04
59082.6960   1.0590   0.9380   UVW2   15.85   0.03
59085.2840   0.0000   0.0000   UVW2   15.87   0.04
59088.3668   0.9572   0.9658   UVW2   15.89   0.03
59092.2979   0.8771   0.9739   UVW2   15.90   0.03
59096.4037   0.9503   0.9767   UVW2   15.89   0.03
59100.2737   0.9973   0.8657   UVW2   15.91   0.03
59103.1980   0.0000   0.0000   UVW2   15.97   0.04
59106.4117   0.8233   0.8327   UVW2   15.88   0.03
59109.9867   0.9043   0.8877   UVW2   15.89   0.03
59112.0170   0.0000   0.0000   UVW2   15.90   0.04
59115.0720   0.0000   0.0000   UVW2   15.91   0.04
59118.2300   0.8280   0.7610   UVW2   15.86   0.03
59130.2920   0.0000   0.0000   UVW2   15.84   0.04
59136.4610   0.0000   0.0000   UVW2   15.81   0.04
59142.0624   0.7726   0.7584   UVW2   15.91   0.03
59148.5370   0.0000   0.0000   UVW2   15.95   0.04
59151.3250   0.0000   0.0000   UVW2   16.01   0.04
59155.3830   0.0000   0.0000   UVW2   16.02   0.04
59160.4770   0.0000   0.0000   UVW2   15.92   0.04
59165.7900   0.0000   0.0000   UVW2   15.96   0.04
59170.1750   0.0000   0.0000   UVW2   16.04   0.04
59181.4820   0.0000   0.0000   UVW2   16.09   0.04
59185.3950   0.0000   0.0000   UVW2   16.12   0.04
59190.2380   0.0000   0.0000   UVW2   16.05   0.04
59195.0820   0.0000   0.0000   UVW2   16.17   0.04
59205.5780   0.0000   0.0000   UVW2   16.14   0.04
59210.0720   0.0000   0.0000   UVW2   16.09   0.04
59246.1960   0.0000   0.0000   UVW2   16.26   0.04
59260.0730   0.0000   0.0000   UVW2   16.27   0.04
59264.5140   0.0000   0.0000   UVW2   16.33   0.05
59275.0650   0.0000   0.0000   UVW2   16.26   0.04
59288.0880   0.0000   0.0000   UVW2   16.30   0.05
59291.5585   0.6405   0.3545   UVW2   16.37   0.03
59302.0250   0.0000   0.0000   UVW2   16.39   0.04
59317.0880   0.0000   0.0000   UVW2   16.49   0.05
59319.9280   0.0000   0.0000   UVW2   16.36   0.05
59049.8413   0.7677   0.6913   UVM2   15.74   0.03
59052.4131   0.6509   1.0581   UVM2   15.74   0.02
59054.5240   0.0000   0.0000   UVM2   15.74   0.04
59056.9220   0.0000   0.0000   UVM2   15.75   0.04
59060.5737   0.6013   0.6677   UVM2   15.72   0.03
59063.1610   0.0000   0.0000   UVM2   15.82   0.04
59066.2344   1.1076   0.8914   UVM2   15.73   0.03
59070.2630   0.9290   0.9290   UVM2   15.69   0.03
59077.5780   0.0000   0.0000   UVM2   15.69   0.04
59079.6380   0.0000   0.0000   UVM2   15.76   0.04
59082.7185   1.0405   0.9545   UVM2   15.78   0.03
59085.2870   0.0000   0.0000   UVM2   15.81   0.04
59088.3944   0.9326   0.9874   UVM2   15.82   0.03
59092.2800   0.9010   0.9540   UVM2   15.83   0.03
59096.4426   0.9174   1.0096   UVM2   15.86   0.03
59100.3018   0.9752   0.8878   UVM2   15.84   0.03
59103.2030   0.0000   0.0000   UVM2   15.88   0.04
59106.3950   0.8420   0.8100   UVM2   15.83   0.03
59109.9913   0.9037   0.8873   UVM2   15.83   0.03
59112.0200   0.0000   0.0000   UVM2   15.86   0.04
59115.0780   0.0000   0.0000   UVM2   15.85   0.04
59118.2284   0.8336   0.7574   UVM2   15.82   0.03
59130.2950   0.0000   0.0000   UVM2   15.79   0.04
59136.4660   0.0000   0.0000   UVM2   15.79   0.04
59142.0602   0.7808   0.7512   UVM2   15.83   0.03
59148.6180   0.0000   0.0000   UVM2   15.87   0.04
59151.3290   0.0000   0.0000   UVM2   15.89   0.04
59155.3850   0.0000   0.0000   UVM2   15.93   0.04
59160.4790   0.0000   0.0000   UVM2   15.84   0.04
59165.7950   0.0000   0.0000   UVM2   15.88   0.04
59170.1780   0.0000   0.0000   UVM2   15.95   0.04
59181.4840   0.0000   0.0000   UVM2   16.01   0.04
59185.3980   0.0000   0.0000   UVM2   16.01   0.04
59190.2440   0.0000   0.0000   UVM2   16.00   0.04
59195.0880   0.0000   0.0000   UVM2   16.08   0.04
59205.7750   0.0000   0.0000   UVM2   16.06   0.04
59210.0780   0.0000   0.0000   UVM2   16.01   0.04
59246.2000   0.0000   0.0000   UVM2   16.16   0.04
59260.0750   0.0000   0.0000   UVM2   16.21   0.04
59264.5160   0.0000   0.0000   UVM2   16.14   0.05
59275.0670   0.0000   0.0000   UVM2   16.16   0.04
59288.0900   0.0000   0.0000   UVM2   16.22   0.05
59291.5934   0.6086   0.3854   UVM2   16.30   0.03
59302.0280   0.0000   0.0000   UVM2   16.34   0.04
59317.0910   0.0000   0.0000   UVM2   16.35   0.04
59319.9300   0.0000   0.0000   UVM2   16.27   0.05
59049.8207   0.7803   0.6797   UVW1   15.77   0.03
59052.4128   0.6462   1.0618   UVW1   15.77   0.03
59054.5190   0.0000   0.0000   UVW1   15.84   0.04
59056.9140   0.0000   0.0000   UVW1   15.81   0.04
59060.5260   0.6450   0.6320   UVW1   15.76   0.03
59063.1490   0.0000   0.0000   UVW1   15.81   0.04
59066.2368   1.0942   0.8968   UVW1   15.78   0.03
59070.2192   0.9658   0.8922   UVW1   15.73   0.03
59077.5740   0.0000   0.0000   UVW1   15.74   0.04
59079.6280   0.0000   0.0000   UVW1   15.77   0.04
59082.6836   1.0684   0.9306   UVW1   15.80   0.03
59085.2810   0.0000   0.0000   UVW1   15.85   0.04
59088.3496   0.9724   0.9546   UVW1   15.78   0.03
59092.2737   0.8963   0.9507   UVW1   15.82   0.03
59096.3850   0.9640   0.9640   UVW1   15.84   0.03
59100.3057   0.9593   0.9027   UVW1   15.85   0.03
59103.1930   0.0000   0.0000   UVW1   15.86   0.04
59106.4203   0.8127   0.8463   UVW1   15.81   0.03
59110.0006   0.8874   0.9056   UVW1   15.86   0.03
59112.0140   0.0000   0.0000   UVW1   15.86   0.04
59115.0670   0.0000   0.0000   UVW1   15.83   0.04
59118.2610   0.7940   0.7940   UVW1   15.83   0.03
59130.2890   0.0000   0.0000   UVW1   15.76   0.04
59136.4570   0.0000   0.0000   UVW1   15.74   0.04
59142.0347   0.7953   0.7347   UVW1   15.84   0.03
59148.5320   0.0000   0.0000   UVW1   15.91   0.04
59151.3220   0.0000   0.0000   UVW1   15.93   0.04
59155.3810   0.0000   0.0000   UVW1   15.95   0.04
59160.4750   0.0000   0.0000   UVW1   15.88   0.04
59165.7850   0.0000   0.0000   UVW1   15.91   0.04
59170.1710   0.0000   0.0000   UVW1   15.97   0.04
59181.4800   0.0000   0.0000   UVW1   15.97   0.04
59185.3920   0.0000   0.0000   UVW1   16.00   0.04
59190.2330   0.0000   0.0000   UVW1   16.01   0.04
59195.0760   0.0000   0.0000   UVW1   16.08   0.04
59205.5740   0.0000   0.0000   UVW1   16.04   0.04
59210.0660   0.0000   0.0000   UVW1   16.01   0.04
59246.1920   0.0000   0.0000   UVW1   16.13   0.05
59260.0720   0.0000   0.0000   UVW1   16.20   0.06
59264.5120   0.0000   0.0000   UVW1   16.19   0.06
59275.0620   0.0000   0.0000   UVW1   16.21   0.06
59288.0860   0.0000   0.0000   UVW1   16.32   0.07
59291.6719   0.5251   0.4709   UVW1   16.25   0.04
59302.0220   0.0000   0.0000   UVW1   16.33   0.05
59317.0850   0.0000   0.0000   UVW1   16.38   0.06
59319.9260   0.0000   0.0000   UVW1   16.29   0.07
59052.9805   0.9635   0.9827   u   15.91   0.02
59055.4649   0.5194   0.5044   u   15.90   0.03
59057.5183   0.5622   0.5389   u   15.88   0.03
59060.4746   0.5254   0.4928   u   15.82   0.02
59066.0887   0.8529   1.0998   u   15.78   0.02
59068.9046   1.0187   0.9368   u   15.76   0.02
59071.3609   0.5558   1.3609   u   15.78   0.02
59072.0000   0.0000   0.0000   u   15.83   0.09
59077.4364   0.5552   0.5418   u   15.80   0.03
59078.9356   0.0000   0.0000   u   15.83   0.04
59082.0000   0.0000   0.0000   u   15.88   0.12
59086.6008   0.3992   0.6008   u   15.90   0.08
59103.0000   0.0000   0.0000   u   15.89   0.10
59105.8109   0.0709   0.8109   u   15.89   0.03
59107.0000   0.0000   0.0000   u   15.84   0.07
59109.3096   0.6904   0.3096   u   15.88   0.09
59111.8329   0.1671   0.8329   u   15.89   0.03
59113.3414   0.6586   0.3414   u   15.90   0.08
59119.8844   0.0013   0.0012   u   15.88   0.03
59126.0000   0.0000   0.0000   u   15.96   0.09
59137.8927   0.0015   0.0022   u   15.87   0.03
59154.5807   0.2758   1.5807   u   16.04   0.04
59049.8919   0.7101   0.7489   U   15.87   0.05
59052.3639   0.6961   1.0119   U   15.89   0.04
59054.5210   0.0000   0.0000   U   15.92   0.07
59056.9160   0.0000   0.0000   U   15.94   0.07
59060.5183   0.6537   0.6213   U   15.85   0.05
59063.1520   0.0000   0.0000   U   15.83   0.07
59066.3003   1.0337   0.9593   U   15.78   0.05
59070.2799   0.9071   0.9509   U   15.77   0.05
59077.5750   0.0000   0.0000   U   15.80   0.07
59079.6310   0.0000   0.0000   U   15.85   0.07
59082.7417   1.0113   0.9857   U   15.86   0.05
59085.2830   0.0000   0.0000   U   15.85   0.07
59088.3223   1.0007   0.9233   U   15.83   0.05
59092.2357   0.9373   0.9117   U   15.88   0.05
59096.4249   0.9271   0.9999   U   15.83   0.05
59100.3108   0.9572   0.9048   U   15.91   0.05
59103.1960   0.0000   0.0000   U   15.89   0.07
59106.4287   0.8053   0.8517   U   15.93   0.05
59110.0288   0.8612   0.9318   U   15.86   0.05
59112.0160   0.0000   0.0000   U   15.91   0.07
59115.0700   0.0000   0.0000   U   15.88   0.07
59118.2625   0.7945   0.7945   U   15.86   0.05
59130.2910   0.0000   0.0000   U   15.79   0.07
59136.4600   0.0000   0.0000   U   15.73   0.06
59142.0481   0.7849   0.7461   U   15.86   0.05
59148.5350   0.0000   0.0000   U   15.97   0.07
59151.3230   0.0000   0.0000   U   15.91   0.07
59155.3820   0.0000   0.0000   U   15.95   0.07
59160.4760   0.0000   0.0000   U   15.91   0.07
59165.7880   0.0000   0.0000   U   15.89   0.07
59170.1730   0.0000   0.0000   U   16.00   0.07
59181.4810   0.0000   0.0000   U   16.00   0.07
59185.3940   0.0000   0.0000   U   16.06   0.07
59190.2360   0.0000   0.0000   U   16.10   0.07
59195.0800   0.0000   0.0000   U   16.20   0.08
59205.5760   0.0000   0.0000   U   16.05   0.07
59210.0690   0.0000   0.0000   U   16.16   0.08
59246.1950   0.0000   0.0000   U   16.28   0.08
59260.0730   0.0000   0.0000   U   16.30   0.08
59264.5130   0.0000   0.0000   U   16.27   0.10
59275.0640   0.0000   0.0000   U   16.28   0.10
59288.0870   0.0000   0.0000   U   16.30   0.12
59291.5906   0.6074   0.3876   U   16.29   0.06
59302.0240   0.0000   0.0000   U   16.28   0.08
59317.0870   0.0000   0.0000   U   16.60   0.12
59319.9270   0.0000   0.0000   U   16.64   0.14
59049.8842   0.7188   0.7402   B   16.19   0.13
59052.3823   0.6787   1.0293   B   16.17   0.10
59054.5210   0.0000   0.0000   B   16.30   0.20
59057.6183   0.5717   0.7013   B   16.24   0.07
59060.4464   0.7256   1.1486   B   16.18   0.05
59062.1065   1.0465   0.7285   B   16.13   0.07
59065.8630   0.2871   0.7233   B   16.19   0.06
59068.9425   0.3865   1.6075   B   16.12   0.06
59071.3301   0.8231   1.1697   B   16.17   0.05
59073.5490   0.7916   1.1860   B   16.18   0.04
59075.3578   0.0000   0.0000   B   16.14   0.11
59078.3636   0.9361   0.7876   B   16.18   0.05
59080.0807   0.0887   0.4487   B   16.19   0.07
59082.3067   1.4473   0.5497   B   16.16   0.06
59084.3739   0.9091   0.2457   B   16.16   0.07
59086.7635   0.6365   0.6347   B   16.21   0.05
59088.8655   0.4585   0.7165   B   16.16   0.05
59090.9749   0.3491   0.7435   B   16.19   0.06
59094.3880   0.7348   1.2140   B   16.25   0.05
59096.4008   0.7152   1.1239   B   16.25   0.05
59098.1838   0.9311   0.8952   B   16.25   0.07
59100.6395   0.6295   1.2325   B   16.25   0.07
59103.1970   0.0000   0.0000   B   16.35   0.21
59106.8461   0.3879   1.2681   B   16.20   0.09
59108.5596   0.5419   0.4552   B   16.26   0.06
59111.2354   0.7806   0.3444   B   16.22   0.08
59113.5762   1.4948   0.4846   B   16.25   0.09
59116.1087   0.9981   0.9981   B   16.28   0.08
59118.7717   0.3199   1.3037   B   16.28   0.09
59121.5830   0.4947   0.4934   B   16.30   0.08
59124.0776   0.0000   0.0000   B   16.28   0.11
59127.0765   0.0000   0.0000   B   16.28   0.11
59130.1158   0.1752   0.0521   B   16.18   0.09
59132.0705   0.0000   0.0000   B   16.28   0.11
59135.3818   1.0792   0.3180   B   16.23   0.09
59139.0638   0.0000   0.0000   B   16.28   0.11
59142.0759   0.7581   0.7729   B   16.29   0.09
59145.5540   0.5029   0.4971   B   16.27   0.08
59148.5360   0.0000   0.0000   B   16.27   0.17
59151.3240   0.0000   0.0000   B   16.24   0.19
59155.3820   0.0000   0.0000   B   16.31   0.20
59160.4770   0.0000   0.0000   B   16.27   0.20
59165.7890   0.0000   0.0000   B   16.31   0.20
59170.1740   0.0000   0.0000   B   16.38   0.21
59174.0623   0.0000   0.0000   B   16.44   0.13
59180.4270   1.0540   0.3712   B   16.44   0.11
59184.3971   0.9969   0.3367   B   16.35   0.10
59187.0557   0.0000   0.0000   B   16.48   0.13
59190.2370   0.0000   0.0000   B   16.51   0.23
59195.0810   0.0000   0.0000   B   16.56   0.24
59205.5770   0.0000   0.0000   B   16.51   0.23
59210.0700   0.0000   0.0000   B   16.56   0.24
59246.1950   0.0000   0.0000   B   16.68   0.27
59260.0730   0.0000   0.0000   B   16.60   0.25
59264.5130   0.0000   0.0000   B   16.78   0.29
59275.0640   0.0000   0.0000   B   16.64   0.26
59288.0870   0.0000   0.0000   B   16.92   ---
59291.5293   0.6697   0.3263   B   16.73   0.13
59301.5788   0.4452   0.1589   B   16.78   0.15
59304.4198   0.0000   0.0000   B   16.86   0.19
59311.3781   0.0000   0.0000   B   16.75   0.17
59317.3289   0.0908   0.2409   B   16.80   0.15
59319.9270   0.0000   0.0000   B   16.66   0.30
59325.8354   0.5010   0.4990   B   16.91   0.14
59327.3365   0.0000   0.0000   B   16.86   0.19
59049.8779   0.7301   0.7289   V   16.70   0.25
59052.3002   0.7628   0.9452   V   16.84   0.17
59054.5230   0.0000   0.0000   V   16.36   0.33
59057.9168   0.2771   0.9958   V   16.71   0.17
59060.4785   0.6955   1.1796   V   16.79   0.09
59062.0443   1.1157   0.6653   V   16.50   0.10
59065.8954   0.2588   0.7519   V   16.70   0.10
59068.9966   0.3374   1.6556   V   16.61   0.10
59071.2927   0.8644   1.1281   V   16.58   0.09
59073.4448   0.8967   1.0808   V   16.54   0.06
59075.3587   0.0000   0.0000   V   16.42   0.15
59078.4011   0.8996   0.8231   V   16.78   0.09
59080.1159   0.0573   0.4789   V   16.93   0.14
59082.2334   1.5246   0.4704   V   16.46   0.10
59084.3643   0.9217   0.2321   V   16.54   0.11
59086.7193   0.6867   0.5864   V   16.62   0.08
59088.9132   0.4128   0.7602   V   16.75   0.10
59090.9832   0.3428   0.7509   V   16.73   0.09
59094.3470   0.7799   1.1670   V   16.84   0.09
59096.3535   0.7665   1.0756   V   16.62   0.08
59098.1105   1.0083   0.8210   V   16.59   0.11
59100.6731   0.6029   1.2601   V   16.77   0.12
59103.2020   0.0000   0.0000   V   16.75   ---
59106.9691   0.2669   1.3851   V   16.53   0.12
59108.5314   0.5743   0.4232   V   16.78   0.10
59111.2072   0.8118   0.3122   V   16.98   0.18
59113.4450   1.6320   0.3496   V   16.80   0.16
59116.1166   0.9940   1.0022   V   16.91   0.14
59118.8306   0.2647   1.3596   V   17.02   0.18
59121.6512   0.4302   0.5578   V   17.02   0.16
59124.0814   0.0000   0.0000   V   16.86   0.21
59127.0803   0.0000   0.0000   V   16.96   0.21
59130.1049   0.1891   0.0374   V   16.86   0.17
59132.0743   0.0000   0.0000   V   16.86   0.19
59135.2416   1.2234   0.1740   V   16.84   0.17
59139.0675   0.0000   0.0000   V   16.96   0.21
59142.0337   0.8063   0.7257   V   16.89   0.17
59145.5606   0.4999   0.4999   V   16.96   0.15
59148.6180   0.0000   0.0000   V   16.32   ---
59151.3280   0.0000   0.0000   V   16.49   ---
59155.3850   0.0000   0.0000   V   16.73   ---
59160.4790   0.0000   0.0000   V   16.69   0.35
59165.7940   0.0000   0.0000   V   16.74   ---
59170.1780   0.0000   0.0000   V   16.51   ---
59174.0679   0.0000   0.0000   V   17.08   0.26
59178.9356   1.1255   0.8743   V   17.16   0.19
59181.4840   0.0000   0.0000   V   16.50   ---
59184.2910   1.1070   0.2252   V   17.05   0.23
59187.0610   0.0000   0.0000   V   16.96   0.24
59190.2430   0.0000   0.0000   V   16.74   ---
59195.0870   0.0000   0.0000   V   16.78   ---
59205.7750   0.0000   0.0000   V   16.38   ---
59210.0770   0.0000   0.0000   V   16.78   ---
59246.2000   0.0000   0.0000   V   16.53   ---
59260.0750   0.0000   0.0000   V   16.59   ---
59264.5160   0.0000   0.0000   V   16.38   ---
59275.0670   0.0000   0.0000   V   16.39   ---
59291.4752   0.7258   0.2682   V   17.50   0.33
59301.5264   0.5006   0.0999   V   17.54   ---
59311.3848   0.0000   0.0000   V   17.57   ---
59317.3963   0.0358   0.3053   V   17.44   0.30
59325.8494   0.4996   0.5004   V   17.64   0.27
59327.3490   0.0000   0.0000   V   17.57   ---
59022.1544   1.2164   0.0000   g   18.40   0.20
59024.4742   0.0000   0.0000   g   18.27   0.17
59027.2698   0.0000   0.0000   g   17.65   0.12
59029.8700   1.4005   0.4324   g   17.36   0.08
59032.8696   0.5649   0.5715   g   17.14   0.10
59037.4615   0.0000   0.0000   g   16.46   0.08
59040.6214   0.7029   0.2780   g   16.63   0.05
59043.6673   0.5628   0.3139   g   16.50   0.04
59048.2855   1.0499   0.8738   g   16.45   0.04
59051.2060   0.9931   0.7722   g   16.54   0.03
59053.9740   0.9840   0.9553   g   16.43   0.05
59056.6528   0.3472   0.6710   g   16.46   0.05
59058.8038   1.1754   0.8038   g   16.42   0.03
59060.8304   0.5496   0.8304   g   16.36   0.03
59062.9334   1.4044   0.5538   g   16.31   0.04
59065.8014   1.1370   0.8157   g   16.38   0.03
59068.9100   1.0101   0.9454   g   16.33   0.02
59070.6810   1.2325   0.6810   g   16.30   0.03
59072.7161   0.6376   0.7161   g   16.37   0.02
59074.6241   0.7356   0.4632   g   16.41   0.04
59077.8676   0.4854   0.9769   g   16.35   0.03
59079.6414   0.5357   0.7097   g   16.45   0.04
59082.1104   0.0721   0.1104   g   16.45   0.05
59085.0566   1.0692   0.9203   g   16.32   0.03
59086.9997   1.0003   0.8628   g   16.37   0.03
59088.8801   0.3874   0.7231   g   16.38   0.03
59090.9154   0.3257   0.6821   g   16.44   0.05
59093.3921   0.7633   1.1536   g   16.40   0.04
59095.6407   0.6483   0.6407   g   16.42   0.03
59097.5830   0.7158   0.4817   g   16.39   0.03
59099.9464   0.3390   0.8236   g   16.40   0.04
59102.1803   1.0510   0.9318   g   16.33   0.03
59105.2585   0.9970   0.9975   g   16.34   0.03
59107.7493   0.4722   0.7493   g   16.43   0.04
59109.7771   0.4652   0.7771   g   16.45   0.04
59111.4436   0.5564   0.4436   g   16.41   0.04
59113.6597   0.5847   0.6597   g   16.39   0.03
59115.6751   1.4393   0.5570   g   16.47   0.04
59118.3010   0.7981   1.0905   g   16.58   0.05
59120.8483   0.3785   0.9755   g   16.36   0.05
59122.4008   0.8135   0.4008   g   16.40   0.04
59124.8350   1.1650   0.7499   g   16.50   0.07
59127.0296   1.1778   0.8172   g   16.47   0.04
59129.8826   0.3211   0.6795   g   16.42   0.06
59132.7254   0.3494   0.6474   g   16.39   0.05
59134.4346   0.6368   0.3241   g   16.36   0.05
59137.8564   1.2149   0.7545   g   16.31   0.04
59139.4678   0.6570   0.3530   g   16.13   0.04
59142.7592   1.2905   0.6820   g   16.46   0.07
59145.3677   0.6967   0.3032   g   16.36   0.04
59148.0223   0.9777   0.9171   g   16.54   0.08
59153.9283   0.9141   0.9283   g   16.46   0.06
59162.0519   0.0000   0.0000   g   16.46   0.07
59165.0471   0.0000   0.0000   g   16.52   0.07
59167.0503   0.0000   0.0000   g   16.56   0.08
59171.4049   1.6288   0.3669   g   16.14   0.08
59174.0734   0.0000   0.0000   g   16.61   0.10
59179.0678   0.9985   1.0010   g   16.65   0.07
59184.0711   0.0000   0.0000   g   16.61   0.10
59187.0663   0.0000   0.0000   g   16.61   0.10
59212.5352   0.0000   0.0000   g   16.78   0.19
59216.5221   0.0000   0.0000   g   16.74   0.15
59221.4184   1.1065   0.7571   g   16.61   0.05
59230.2967   0.3326   0.6643   g   16.89   0.09
59244.5924   0.0000   1.9781   g   16.75   0.16
59247.4539   0.0000   0.0000   g   16.72   0.10
59250.4703   0.0000   0.0000   g   16.89   0.09
59255.5749   0.0000   0.0000   g   16.91   0.07
59257.6400   0.0000   0.0000   g   16.87   0.07
59261.5584   0.0000   0.0000   g   16.85   0.07
59269.1083   1.4291   0.5560   g   16.84   0.08
59276.5880   0.0000   0.0000   g   16.84   0.08
59291.4320   0.0000   0.0000   g   16.83   0.12
59301.4319   0.0000   0.0000   g   16.93   0.13
59311.3903   0.0000   0.0000   g   16.93   0.13
59317.4421   0.0000   0.0000   g   16.88   0.13
59325.8589   0.5001   0.5000   g   16.98   0.10
59327.3590   0.0000   0.0000   g   16.93   0.13
59052.8260   1.1148   0.8314   r   16.45   0.09
59055.4692   0.5119   0.5119   r   16.46   0.12
59057.7537   0.4481   0.7776   r   16.46   0.10
59060.4462   0.7132   1.1452   r   16.48   0.07
59062.1662   0.7304   0.7853   r   16.37   0.09
59065.9145   1.0230   0.9297   r   16.52   0.07
59069.0251   0.8941   1.0614   r   16.39   0.07
59071.4042   0.7606   1.2316   r   16.45   0.07
59073.5272   0.8163   1.1613   r   16.52   0.07
59076.1254   0.7642   0.7647   r   16.33   0.11
59078.4937   0.8089   0.5071   r   16.48   0.07
59080.1606   0.0203   0.0205   r   16.67   0.15
59082.8294   1.3108   0.6772   r   16.53   0.10
59085.5928   0.7044   1.2524   r   16.46   0.10
59087.5433   0.6176   0.4014   r   16.50   0.10
59090.1775   0.9815   1.0152   r   16.50   0.08
59091.2421   0.0000   0.0000   r   16.56   0.19
59094.5230   0.7568   1.2262   r   16.53   0.07
59096.8913   0.4002   0.7536   r   16.40   0.09
59099.7065   0.5798   0.5798   r   16.46   0.12
59101.2494   0.0000   0.0000   r   16.56   0.19
59106.6472   0.5890   0.7808   r   16.34   0.11
59108.4838   0.6301   0.3681   r   16.53   0.10
59112.0060   1.0969   0.8918   r   16.57   0.10
59116.1200   0.9982   0.9980   r   16.73   0.15
59120.0409   1.0601   0.9380   r   16.63   0.12
59123.0890   0.9999   1.0000   r   16.79   0.16
59127.0879   0.0000   0.0000   r   16.79   0.23
59130.0751   0.0000   0.0000   r   16.93   0.26
59132.0818   0.0000   0.0000   r   16.79   0.23
59135.0752   0.0000   0.0000   r   16.79   0.23
59138.4735   0.6016   0.5972   r   16.61   0.14
59142.0811   0.0000   0.0000   r   16.79   0.23
59145.5682   0.5000   0.4999   r   16.79   0.16
59154.8385   0.0000   0.0000   r   16.79   0.23
59174.0789   0.0000   0.0000   r   16.79   0.23
59179.0719   0.9996   0.9996   r   16.79   0.16
59184.0764   0.0000   0.0000   r   16.67   0.24
59187.0715   0.0000   0.0000   r   16.79   0.23
59291.4374   0.0000   0.0000   r   17.07   0.30
59301.4374   0.0000   0.0000   r   17.07   0.34
59311.3956   0.0000   0.0000   r   16.93   0.30
59317.4522   0.0000   0.0000   r   17.07   0.30
59325.8688   0.5003   0.4998   r   17.45   0.30
59327.3691   0.0000   0.0000   r   17.25   0.35
59052.7950   1.1475   0.7986   i   16.07   0.09
59055.4706   0.5122   0.5115   i   16.11   0.12
59057.6132   0.5937   0.6353   i   16.26   0.09
59060.5176   0.6471   1.2148   i   16.24   0.07
59061.9176   0.9807   0.5350   i   16.14   0.12
59065.9509   0.9889   0.9638   i   16.20   0.08
59068.8813   1.0402   0.9153   i   16.23   0.08
59070.9473   0.9676   0.9473   i   15.87   0.06
59072.6362   0.7201   0.6362   i   16.35   0.08
59074.5055   0.8568   0.3368   i   16.40   0.12
59077.9374   0.4182   1.0449   i   16.21   0.09
59079.6450   0.5398   0.7116   i   16.28   0.11
59082.1230   0.0672   0.1230   i   16.39   0.13
59084.8304   1.1696   0.6848   i   16.29   0.13
59087.0028   0.9972   0.8566   i   16.25   0.08
59088.8658   0.3057   0.6997   i   16.34   0.13
59090.9734   0.2703   0.7375   i   16.34   0.11
59094.5365   0.7450   1.2380   i   16.35   0.09
59096.8486   0.4445   0.7055   i   15.93   0.09
59099.7080   0.5800   0.5761   i   16.21   0.14
59102.1255   0.8745   0.8744   i   16.26   0.15
59105.6234   0.3766   0.6234   i   16.13   0.11
59107.6462   0.5779   0.6462   i   16.28   0.11
59109.3725   0.6275   0.3725   i   16.13   0.11
59111.4972   0.5028   0.4972   i   16.23   0.10
59113.3683   0.6317   0.3683   i   16.19   0.12
59116.1268   0.9952   1.0010   i   16.69   0.22
59119.9500   1.1548   0.8433   i   16.42   0.14
59123.2146   0.8781   1.1218   i   16.68   0.21
59126.5470   0.5446   0.5470   i   16.48   0.19
59130.0586   0.0203   0.0586   i   16.65   0.26
59132.0856   0.0000   0.0000   i   16.77   0.34
59135.0790   0.0000   0.0000   i   16.62   0.26
59138.4886   0.5903   0.6035   i   16.42   0.18
59142.0848   0.0000   0.0000   i   16.77   0.34
59145.5666   0.5054   0.4945   i   16.42   0.18
59153.9272   0.9202   0.9272   i   16.36   0.17
59174.0857   0.0000   0.0000   i   16.26   0.21
59180.0767   0.0000   0.0000   i   16.48   0.26
59187.0768   0.0000   0.0000   i   16.84   ---
59291.4428   0.0000   0.0000   i   16.48   0.26
59301.4427   0.0000   0.0000   i   16.77   0.34
59311.4009   0.0000   0.0000   i   16.48   0.26
59317.4621   0.0000   0.0000   i   16.62   0.26
59325.8790   0.5000   0.5000   i   16.94   0.28
59327.3790   0.0000   0.0000   i   16.77   0.34
59003.0218   0.1253   0.1247   TESS   20.98   ---
59003.2926   0.1253   0.1246   TESS   20.96   ---
59003.5644   0.1244   0.1256   TESS   20.97   ---
59003.8356   0.1240   0.1260   TESS   20.99   ---
59004.1048   0.1256   0.1244   TESS   21.00   ---
59004.3763   0.1250   0.1250   TESS   20.99   ---
59004.6473   0.1248   0.1252   TESS   21.01   ---
59004.9188   0.1242   0.1258   TESS   21.04   ---
59005.1881   0.1257   0.1243   TESS   21.03   ---
59005.4601   0.1245   0.1255   TESS   21.02   ---
59005.7305   0.1250   0.1250   TESS   21.04   ---
59006.0016   0.1247   0.1253   TESS   21.07   ---
59006.2719   0.1252   0.1248   TESS   21.05   ---
59006.5435   0.1244   0.1256   TESS   21.06   ---
59006.8141   0.1247   0.1253   TESS   21.07   ---
59007.0843   0.1252   0.1248   TESS   21.09   ---
59007.3559   0.1245   0.1255   TESS   21.09   ---
59007.6269   0.1243   0.1257   TESS   21.12   ---
59007.8979   0.1241   0.1258   TESS   21.15   ---
59008.1692   0.1237   0.1263   TESS   21.20   ---
59008.4388   0.1250   0.1250   TESS   21.22   ---
59008.6783   0.0937   0.0938   TESS   21.08   ---
59009.8879   0.1333   0.1167   TESS   20.97   ---
59010.1668   0.1252   0.1248   TESS   20.95   ---
59010.4383   0.1245   0.1254   TESS   20.95   ---
59010.7091   0.1246   0.1254   TESS   20.97   ---
59010.9787   0.1258   0.1242   TESS   20.98   ---
59011.2502   0.1251   0.1249   TESS   20.95   ---
59011.5218   0.1243   0.1257   TESS   20.97   ---
59011.7926   0.1244   0.1256   TESS   20.99   ---
59012.0620   0.1258   0.1242   TESS   20.99   ---
59012.3338   0.1249   0.1251   TESS   20.97   ---
59012.6050   0.1245   0.1255   TESS   20.99   ---
59012.8756   0.1247   0.1253   TESS   21.01   ---
59013.1456   0.1256   0.1244   TESS   20.99   ---
59013.4174   0.1246   0.1254   TESS   20.99   ---
59013.6881   0.1247   0.1252   TESS   21.01   ---
59014.2292   0.1252   0.1248   TESS   21.00   ---
59014.5007   0.1245   0.1255   TESS   21.00   ---
59015.0415   0.1255   0.1245   TESS   21.02   ---
59015.3128   0.1250   0.1250   TESS   21.00   ---
59016.3963   0.1248   0.1252   TESS   21.01   ---
59016.9381   0.1247   0.1253   TESS   21.04   ---
59018.8339   0.1247   0.1253   TESS   21.05   ---
59019.1040   0.1254   0.1246   TESS   21.04   ---
59019.6463   0.1248   0.1252   TESS   21.05   ---
59019.9172   0.1247   0.1253   TESS   21.05   ---
59020.1872   0.1255   0.1245   TESS   21.04   ---
59020.4588   0.1247   0.1253   TESS   21.03   ---
59022.7493   0.1259   0.1241   TESS   21.06   ---
59023.0197   0.1263   0.1236   TESS   20.38   0.20
59023.2919   0.1250   0.1250   TESS   20.93   0.35
59023.5623   0.1254   0.1246   TESS   20.03   0.15
59023.8341   0.1244   0.1256   TESS   19.37   0.08
59024.1037   0.1257   0.1243   TESS   20.08   0.16
59024.3756   0.1246   0.1254   TESS   20.52   0.24
59024.6459   0.1251   0.1249   TESS   19.54   0.10
59024.9170   0.1249   0.1251   TESS   18.90   0.05
59025.1874   0.1253   0.1247   TESS   19.20   0.07
59025.4589   0.1246   0.1254   TESS   19.05   0.06
59025.7298   0.1245   0.1255   TESS   18.64   0.04
59025.9996   0.1256   0.1244   TESS   18.48   0.04
59026.2709   0.1251   0.1249   TESS   18.85   0.05
59026.5421   0.1247   0.1253   TESS   18.53   0.04
59026.8133   0.1243   0.1257   TESS   18.32   0.03
59027.0827   0.1258   0.1242   TESS   18.33   0.03
59027.3545   0.1248   0.1252   TESS   18.36   0.03
59027.6253   0.1249   0.1251   TESS   18.13   0.03
59027.8964   0.1246   0.1254   TESS   18.09   0.02
59028.1662   0.1256   0.1244   TESS   18.17   0.03
59028.4380   0.1246   0.1254   TESS   18.02   0.02
59028.7273   0.1062   0.1438   TESS   17.89   0.02
59028.9791   0.1252   0.1248   TESS   17.97   0.02
59029.2500   0.1252   0.1248   TESS   17.95   0.02
59029.5213   0.1247   0.1253   TESS   17.95   0.02
59029.7608   0.0935   0.0940   TESS   17.82   0.02
59052.9870   0.9563   0.9899   z   16.57   0.19
59055.4716   0.5119   0.5119   z   16.46   0.21
59057.5656   0.5141   0.5870   z   16.58   0.18
59060.5802   0.4198   0.5992   z   16.45   0.15
59065.9516   0.9891   0.9636   z   16.26   0.14
59068.7779   1.1445   0.8111   z   16.41   0.14
59071.0169   0.8989   1.0169   z   16.52   0.18
59072.0000   0.0000   0.0000   z   16.53   ---
59077.4420   0.5485   0.5485   z   16.46   0.21
59078.9345   0.0000   0.0000   z   16.46   0.30
59082.0000   0.0000   0.0000   z   16.53   ---
59086.7317   0.2683   0.7317   z   16.69   ---
59088.0000   0.0000   0.0000   z   16.00   ---
59095.6303   0.3697   0.6303   z   16.51   ---
59100.0000   0.0000   0.0000   z   16.25   ---
59103.0000   0.0000   0.0000   z   16.26   ---
59105.6911   0.3089   0.6911   z   16.54   0.23
59107.0000   0.0000   0.0000   z   16.54   ---
59109.4974   0.5026   0.4974   z   16.64   ---
59111.7758   0.2242   0.7758   z   16.43   0.22
59113.5028   0.4972   0.5028   z   16.54   0.33
59119.8804   0.0000   0.0000   z   16.63   0.35
59122.0000   0.0000   0.0000   z   16.25   ---
59126.0000   0.0000   0.0000   z   15.98   ---
59137.8878   0.0000   0.0000   z   16.63   0.35
59149.0000   0.0000   0.0000   z   16.26   ---
59154.4522   0.3979   1.4522   z   16.80   ---


==> anc/ASASSN-20hx_xray_lum_hr.txt <==
# MJD L L_e HR HR_e Satellite
59049.14 42.32 0.04 -0.73 0.13 Swift
59050.60 42.30 0.04 -0.60 0.07 Swift
59051.35 42.06 0.05 -0.62 0.11 Swift
59052.72 42.14 0.06 -0.73 0.22 Swift
59053.06 42.23 0.04 -0.80 0.20 Swift
59054.52 42.24 0.05 -0.68 0.15 Swift
59056.91 41.59 0.07 -0.75 0.28 Swift
59059.89 42.17 0.04 -0.75 0.15 Swift
59061.17 42.12 0.04 -0.64 0.09 Swift
59063.15 42.15 0.04 -0.62 0.09 Swift
59065.34 42.14 0.04 -0.70 0.13 Swift
59067.33 42.11 0.04 -0.67 0.11 Swift
59069.33 42.07 0.04 -0.63 0.10 Swift
59071.19 42.08 0.04 -0.68 0.13 Swift
59077.57 42.03 0.05 -0.58 0.09 Swift
59079.63 42.03 0.05 -0.69 0.17 Swift
59081.75 42.01 0.05 -0.70 0.14 Swift
59083.75 41.89 0.06 -0.65 0.16 Swift
59085.28 42.11 0.04 -0.73 0.16 Swift
59087.40 41.96 0.05 -0.70 0.15 Swift
59089.32 42.18 0.04 -0.68 0.11 Swift
59091.32 42.15 0.04 -0.62 0.09 Swift
59093.17 42.18 0.04 -0.60 0.08 Swift
59095.42 42.05 0.04 -0.64 0.11 Swift
59097.35 42.17 0.04 -0.61 0.08 Swift
59099.40 42.02 0.05 -0.57 0.09 Swift
59101.27 42.17 0.04 -0.71 0.12 Swift
59103.19 42.27 0.03 -0.76 0.13 Swift
59105.57 42.11 0.04 -0.51 0.06 Swift
59107.23 42.24 0.04 -0.69 0.12 Swift
59109.09 41.80 0.07 -0.62 0.16 Swift
59110.89 42.06 0.04 -0.67 0.11 Swift
59112.01 42.18 0.03 -0.66 0.09 Swift
59115.07 41.95 0.04 -0.64 0.09 Swift
59117.47 42.26 0.03 -0.72 0.11 Swift
59119.05 42.19 0.04 -0.68 0.12 Swift
59130.29 42.02 0.04 -0.74 0.16 Swift
59136.46 42.07 0.06 -0.67 0.15 Swift
59141.30 41.86 0.06 -0.76 0.26 Swift
59142.83 42.18 0.04 -0.68 0.13 Swift
59148.53 42.07 0.04 -0.82 0.24 Swift
59151.32 41.93 0.05 -0.65 0.13 Swift
59155.38 42.13 0.04 -0.73 0.15 Swift
59160.48 42.01 0.04 -0.66 0.12 Swift
59165.78 42.07 0.04 -0.67 0.11 Swift
59170.17 42.08 0.05 -0.52 0.07 Swift
59185.39 41.98 0.05 -0.76 0.22 Swift
59190.23 41.96 0.05 -0.80 0.24 Swift
59195.08 41.91 0.05 -0.49 0.06 Swift
59205.57 41.98 0.06 -0.87 0.46 Swift
59210.07 41.76 0.06 -0.71 0.21 Swift
59246.19 41.77 0.07 -0.52 0.10 Swift
59260.07 41.77 0.09 -0.38 0.06 Swift
59264.51 41.84 0.10 -0.56 0.18 Swift
58326.42 40.58 0.00 1.00 0.00 Swift
58655.15 41.41 0.25 -0.33 0.00 Swift
59275.06 41.87 0.09 -0.31 0.04 Swift
59288.09 42.06 0.09 -0.74 0.34 Swift
59291.20 41.89 0.08 -0.80 0.39 Swift
59292.20 41.65 0.13 -0.67 0.36 Swift
59302.02 41.87 0.06 -0.51 0.09 Swift
59317.09 41.74 0.10 -0.69 0.31 Swift
59319.93 41.60 0.15 -0.79 0.00 Swift
59346.30 41.96 0.05 -0.43 0.05 Swift
59055.14 42.21 0.03 -0.13 0.11 NICER
59057.08 42.05 0.04 -0.43 0.12 NICER
59059.14 42.29 0.04 -0.64 0.16 NICER
59061.14 42.13 0.03 -0.52 0.13 NICER
59063.14 42.07 0.04 -0.61 0.17 NICER
59065.08 42.24 0.03 -0.25 0.11 NICER
59068.95 42.11 0.03 -0.51 0.14 NICER
59070.95 42.17 0.04 -0.54 0.16 NICER
59074.05 42.18 0.03 -0.32 0.13 NICER
59076.44 42.12 0.03 -0.57 0.17 NICER
59079.02 42.15 0.03 -0.59 0.19 NICER
59081.02 42.09 0.03 -0.55 0.17 NICER
59084.11 42.23 0.03 -0.42 0.13 NICER
59086.06 42.07 0.06 -0.54 0.17 NICER
59095.13 42.16 0.03 -0.62 0.19 NICER
59097.39 42.15 0.03 -0.54 0.14 NICER
59099.45 42.33 0.03 -0.18 0.12 NICER
59101.45 42.09 0.03 -0.62 0.17 NICER
59104.36 42.21 0.04 -0.07 0.08 NICER
59106.75 42.14 0.03 -0.61 0.15 NICER
59109.07 42.25 0.03 -0.67 0.18 NICER
59111.91 42.16 0.03 -0.71 0.18 NICER
59113.90 42.03 0.04 -0.66 0.16 NICER
59116.36 42.22 0.03 -0.22 0.09 NICER
59119.00 42.06 0.04 -0.46 0.13 NICER
59121.20 42.11 0.04 -0.30 0.11 NICER
59124.04 42.22 0.03 -0.52 0.17 NICER
59126.36 42.45 0.03 -0.66 0.18 NICER
59128.75 42.25 0.05 -0.59 0.16 NICER
59131.01 42.15 0.03 -0.65 0.20 NICER
59134.43 42.11 0.03 -0.70 0.18 NICER
59136.17 42.29 0.04 -0.69 0.19 NICER
59138.04 42.15 0.03 -0.67 0.18 NICER
59139.01 42.07 0.04 -0.53 0.15 NICER
59141.33 42.15 0.04 -0.71 0.19 NICER
59144.04 42.11 0.03 -0.54 0.17 NICER
59146.04 42.16 0.03 -0.48 0.14 NICER
59148.04 42.18 0.03 -0.54 0.15 NICER
59151.21 42.22 0.03 -0.69 0.19 NICER
59153.98 42.13 0.03 -0.59 0.16 NICER
59154.04 42.13 0.03 -0.66 0.18 NICER


==> anc/ASASSN-20hx_xray_spec.txt <==
# MJD MJD_e Gamma Gamma_e
59051.38 2.23 2.29 0.17 Swift
59059.13 4.61 2.34 0.20 Swift
59070.15 4.81 2.25 0.17 Swift
59084.52 4.89 2.33 0.20 Swift
59094.32 2.99 2.05 0.18 Swift
59102.36 2.96 2.26 0.20 Swift
59110.86 3.63 2.22 0.18 Swift
59128.91 11.45 2.30 0.18 Swift
59151.71 8.88 2.36 0.18 Swift
59177.90 12.11 2.28 0.23 Swift
59230.25 35.17 2.18 0.30 Swift
59303.98 28.92 2.05 0.30 Swift
59055.14 --- 2.51 0.13 NICER
59057.08 --- 2.69 0.12 NICER
59059.14 --- 2.61 0.14 NICER
59061.14 --- 2.56 0.10 NICER
59063.14 --- 2.69 0.13 NICER
59065.08 --- 2.57 0.14 NICER
59068.95 --- 2.73 0.21 NICER
59070.95 --- 2.57 0.18 NICER
59074.05 --- 3.16 0.25 NICER
59076.44 --- 2.49 0.18 NICER
59079.02 --- 3.04 0.20 NICER
59081.02 --- 2.88 0.21 NICER
59084.11 --- 2.55 0.16 NICER
59086.06 --- 2.75 0.46 NICER
59095.13 --- 2.78 0.21 NICER
59097.39 --- 2.29 0.17 NICER
59099.45 --- 2.46 0.18 NICER
59101.45 --- 2.67 0.18 NICER
59104.36 --- 2.06 0.13 NICER
59106.75 --- 2.60 0.13 NICER
59109.07 --- 2.51 0.11 NICER
59111.91 --- 2.62 0.13 NICER
59113.90 --- 2.45 0.10 NICER
59116.36 --- 2.30 0.10 NICER
59119.00 --- 2.66 0.12 NICER
59121.20 --- 2.81 0.17 NICER
59124.04 --- 2.64 0.21 NICER
59126.36 --- 2.49 0.16 NICER
59128.75 --- 2.57 0.16 NICER
59131.01 --- 2.58 0.13 NICER
59134.43 --- 2.61 0.14 NICER
59136.17 --- 2.53 0.14 NICER
59138.04 --- 2.61 0.13 NICER
59139.01 --- 2.78 0.20 NICER
59141.33 --- 2.61 0.14 NICER
59144.04 --- 2.64 0.18 NICER
59146.04 --- 2.49 0.14 NICER
59148.04 --- 2.62 0.16 NICER
59151.21 --- 2.63 0.16 NICER
59153.98 --- 2.51 0.26 NICER
59154.04 --- 2.51 0.26 NICER

